Serial Top Trading Cycles and the Exclusion Core in Mixed-Ownership Object Allocation Problems

We study Balbuzanov and Kotowski's (2019) exclusion core for object allocation problems with complex endowments. We focus on mixed-ownership object allocation problems in which each object is either individually owned by one agent or publicly owned by all agents. Given a priority order over agents, an endowment structure, an initial allocation, and agents' preferences, we construct serial top trading cycles (STTC) graphs and define the associated STTC algorithm. The algorithm is the central tool for our analysis of exclusion-core-stable allocations. First, we show that, among domains defined by restrictions on endowment structures, the mixed-ownership domain is the largest on which the STTC algorithms characterize the exclusion core. Second, we provide a simple test for exclusion core stability: an allocation is exclusion core stable if and only if it is a fixed point of the STTC algorithm initialized at that allocation, independently of the priority order. Third, we show that the exclusion core is a von Neumann-Morgenstern (1944) stable set with respect to exclusion-domination. Finally, we study a dynamic exclusion-blocking process and show that, from any allocation, there exists a self-contained exclusion-blocking path to the exclusion core. Von Neumann-Morgenstern stability and the existence of such paths extend to the acyclic endowment structures of Balbuzanov and Kotowski, but beyond them both can fail simultaneously.

==> anc/examples_8_9_verification.py <==
#!/usr/bin/env python3
"""
Exhaustive verification for Examples 8 and 9 (Appendix E) of
"Serial Top Trading Cycles and the Exclusion Core in Mixed-Ownership
Object Allocation Problems" by Klaus, Chen, and Trieu (arXiv:2610.04015).

Run with:
    python3 examples_8_9_verification.py
if you downloaded this file from the paper's arXiv abstract page
(link "Ancillary files"), or with:
    python3 anc/examples_8_9_verification.py
from the top folder of the unpacked arXiv source.
No external Python packages are required. Running time: about 15 seconds.
The script stops with an AssertionError if any check fails.

Part A -- Example 8 (due to Jacob Coreno)
    Agents N = {1,2,3,4,5}, objects O = {a,b,c}.
    Owner sets: S^a = {1}, S^b = {2,3}, S^c = {4,5}.
    Preferences (best first; "..." = any ranking of the remaining objects
    below the null object):
        R1: c  0  ...
        R2: c  a  b  0
        R3: c  a  b  0
        R4: b  0  ...
        R5: a  0  ...
    Agents 1, 4, and 5 each rank two objects below the null object, so there
    are 2^3 = 8 completions of these rankings. For each completion, the script
    enumerates all 136 allocations and all 31 coalitions and verifies:
      A1. the exclusion core consists of exactly the seven allocations listed
          in the paper;
      A2. for k = 1,...,4, mu^{k+1} is the unique allocation that
          exclusion-dominates mu^k, T_k exclusion-blocks mu^k via mu^{k+1},
          and the post-blocking allocation induced by (T_k, mu^{k+1}) at
          mu^k is mu^{k+1} (mu^5 := mu^1);
      A3. Omega(T_1 | mu^1) = Omega(T_2 | mu^2) = O;
      A4. no allocation in X = {mu^1,...,mu^4} is exclusion-dominated by an
          exclusion-core-stable allocation (external stability fails);
      A5. a self-contained exclusion-blocking path to the exclusion core
          exists from an allocation if and only if the allocation is not in X;
      A6. the outcomes of the extended (rhd, mu^null)-STTC algorithms, over
          all 120 priority orders, are exactly the first six exclusion-core
          allocations listed in the paper (so mu* is not among them).

Part B -- all problems with three agents, two objects, and a properly
co-owned object (footnote to Example 8)
    An object o is properly co-owned if 2 <= |S^o| < |N|; an object with
    S^o = N is public. The script enumerates every endowment structure
    (each object's owner set is a nonempty subset of N) in which at least one
    object is properly co-owned (33 structures) and all 6^3 = 216 strict
    preference profiles over {a, b, 0}, and verifies:
      B1. from every allocation, a self-contained exclusion-blocking path to
          the exclusion core exists;
      B2. the exclusion core is not externally stable for at least one of
          these problems (an example is printed).

Part C -- Example 9
    Agents N = {1,2,3}, objects O = {a,b}; S^a = {1,2}, and b is public
    (S^b = N). For all 13 allocations and all 6^3 = 216 strict preference
    profiles over {a, b, 0}, the script verifies:
      C1. the exclusion core, computed directly from Definition 4, agrees
          with characterization (4): mu is in EC if and only if mu is Pareto
          efficient and, if mu(3) = a, no allocation makes agents 1 and 2
          both strictly better off;
      C2. external stability: every allocation outside the exclusion core is
          exclusion-dominated by an allocation in the exclusion core;
      C3. from every allocation, a self-contained exclusion-blocking path to
          the exclusion core exists.

Conventions
    Agents are 1,...,n. An allocation is a tuple whose entry i-1 is agent i's
    allotment. NULL ("0") is the null object. A preference is a tuple over
    the objects and NULL, best first. All definitions follow the paper:
    direct eviction set omega(S) = {o : S^o is a subset of S}; extended
    eviction set Omega(S | mu) via the recursion
    S_{k+1} = S_k u mu^{-1}(omega(S_k)) (Section 2.2); exclusion-blocking
    (Definition 4); Pareto efficiency (Definition 3); exclusion-domination
    (Definition 10); post-blocking allocations and self-contained
    exclusion-blockings (Definition 11); self-contained exclusion-blocking
    paths (Definition 12); extended STTC algorithm (Section 4.1).
"""

from itertools import combinations, permutations, product

if not __debug__:
    raise RuntimeError(
        "Assertions are disabled. Run this script without "
        "Python's -O optimization flag."
    )

NULL = "0"


# --------------------------------------------------------------------- model
class Problem:
    """A problem: agents, objects, owner sets S^o, and a preference profile."""

    def __init__(self, agents, objects, owners, profile):
        self.agents = tuple(agents)
        self.objects = tuple(objects)
        self.owners = {o: frozenset(s) for o, s in owners.items()}
        self.rank = {i: {x: r for r, x in enumerate(profile[i - 1])}
                     for i in self.agents}
        self.allocations = all_allocations(self.agents, self.objects)
        self.coalitions = all_coalitions(self.agents)
        self._omega_ext = {}

    # preferences
    def prefers(self, i, x, y):
        """Agent i strictly prefers x to y."""
        return self.rank[i][x] < self.rank[i][y]

    # eviction sets
    def omega(self, S):
        """Direct eviction set omega(S) = {o in O : S^o is a subset of S}."""
        return frozenset(o for o in self.objects if self.owners[o] <= S)

    def Omega(self, S, mu):
        """Extended eviction set Omega(S | mu), computed by the recursion."""
        key = (S, mu)
        if key not in self._omega_ext:
            reached = frozenset(S)
            while True:
                controlled = self.omega(reached)
                nxt = reached | {i for i in self.agents if mu[i - 1] in controlled}
                if nxt == reached:
                    break
                reached = nxt
            self._omega_ext[key] = self.omega(reached)
        return self._omega_ext[key]

    # blocking
    def exclusion_blocks(self, S, mu, sigma):
        """Coalition S exclusion-blocks mu via sigma (Definition 4)."""
        if not all(self.prefers(i, sigma[i - 1], mu[i - 1]) for i in S):
            return False
        ext = self.Omega(S, mu)
        return all(
            not self.prefers(j, mu[j - 1], sigma[j - 1]) or mu[j - 1] in ext
            for j in self.agents if j not in S)

    def exclusion_dominates(self, nu, mu):
        """nu exclusion-dominates mu (Definition 10)."""
        return any(self.exclusion_blocks(S, mu, nu) for S in self.coalitions)

    def exclusion_core(self):
        return frozenset(
            mu for mu in self.allocations
            if not any(self.exclusion_blocks(S, mu, sigma)
                       for S in self.coalitions for sigma in self.allocations))

    def post_blocking(self, S, mu, sigma):
        """Post-blocking allocation induced by (S, sigma) at mu (Definition 11)."""
        taken = {sigma[i - 1] for i in S} - {NULL}
        return tuple(sigma[i - 1] if i in S
                     else (NULL if mu[i - 1] in taken else mu[i - 1])
                     for i in self.agents)

    def path_successors(self, mu):
        """All allocations reachable from mu by one self-contained exclusion-blocking."""
        out = set()
        for S in self.coalitions:
            for sigma in self.allocations:
                if self.exclusion_blocks(S, mu, sigma):
                    hat = self.post_blocking(S, mu, sigma)
                    if self.exclusion_blocks(S, mu, hat):
                        out.add(hat)
        return out

    def can_reach_core(self, core):
        """Return all allocations admitting a self-contained
        exclusion-blocking path to the exclusion core (Definition 12).

        Starting with the core, iteratively add allocations having
        a self-contained exclusion-blocking transition to an allocation
        already in the set. Since the allocation space is finite,
        this process terminates and identifies exactly the allocations
        from which the core is reachable.
        """
        succ = {mu: self.path_successors(mu) for mu in self.allocations}
        good = set(core)
        changed = True
        while changed:
            changed = False
            for mu in self.allocations:
                if mu not in good and succ[mu] & good:
                    good.add(mu)
                    changed = True
        return good

    def external_stability_failures(self, core):
        """Return allocations outside the core that are not
        exclusion-dominated by any core allocation."""
        return [mu for mu in self.allocations if mu not in core
                and not any(self.exclusion_dominates(nu, mu) for nu in core)]

    # extended STTC algorithm (Appendix E)
    def extended_sttc(self, mu, order):
        """Outcome of the extended (order, mu)-STTC algorithm."""
        remaining_agents = list(self.agents)
        remaining_objects = list(self.objects)
        final = {}
        while remaining_agents:
            if not remaining_objects:
                for i in remaining_agents:
                    final[i] = NULL
                break
            N_t, O_t = set(remaining_agents), set(remaining_objects)
            # reduced allocation: allotments that are still available
            cur = {i: (mu[i - 1] if mu[i - 1] in O_t else NULL) for i in N_t}
            prio = [i for i in order if i in N_t]
            # agents point to their most-preferred remaining allotment
            agent_pts = {}
            for i in remaining_agents:
                agent_pts[i] = min(list(O_t) + [NULL], key=lambda x: self.rank[i][x])
            # objects point according to the (extended) rules
            obj_pts = {}
            for o in remaining_objects:
                owners = self.owners[o]
                holder = [i for i in N_t if cur[i] == o]
                remaining_owners = [i for i in prio if i in owners]
                if len(owners) == 1:                       # individually owned
                    if remaining_owners:
                        obj_pts[o] = remaining_owners[0]
                    else:                                  # owner left: public
                        obj_pts[o] = holder[0] if holder else prio[0]
                elif owners == frozenset(self.agents):     # public
                    obj_pts[o] = holder[0] if holder else prio[0]
                else:                                      # properly co-owned
                    if holder and holder[0] in owners:
                        obj_pts[o] = holder[0]
                    elif remaining_owners:
                        obj_pts[o] = remaining_owners[0]
                    else:
                        obj_pts[o] = holder[0] if holder else prio[0]
            # cycles: agents pointing to NULL form self-cycles
            in_cycle = {i for i in remaining_agents if agent_pts[i] == NULL}
            for start in remaining_agents:
                if start in in_cycle:
                    continue
                seen, i = [], start
                while i not in seen and agent_pts[i] != NULL:
                    seen.append(i)
                    i = obj_pts[agent_pts[i]]
                if agent_pts[i] != NULL and i in seen:
                    in_cycle.update(seen[seen.index(i):])
            assert in_cycle, "no cycle formed"
            for i in in_cycle:
                final[i] = agent_pts[i]
            remaining_agents = [i for i in remaining_agents if i not in in_cycle]
            remaining_objects = [o for o in remaining_objects
                                 if o not in {final[i] for i in in_cycle}]
        return tuple(final[i] for i in self.agents)


def all_allocations(agents, objects):
    """All allocations: each real object is assigned to at most one agent."""
    return tuple(t for t in product(tuple(objects) + (NULL,), repeat=len(agents))
                 if all(t.count(o) <= 1 for o in objects))


def all_coalitions(agents):
    """All nonempty coalitions."""
    return tuple(frozenset(c) for r in range(1, len(agents) + 1)
                 for c in combinations(agents, r))


def fmt(mu):
    return "(" + ",".join(mu) + ")"


# -------------------------------------------------------------------- Part A
def part_a():
    agents, objects = (1, 2, 3, 4, 5), ("a", "b", "c")
    owners = {"a": {1}, "b": {2, 3}, "c": {4, 5}}
    mu1 = (NULL, "b", "c", NULL, "a")
    mu2 = ("c", "a", NULL, "b", NULL)
    mu3 = (NULL, "c", "b", NULL, "a")
    mu4 = ("c", NULL, "a", "b", NULL)
    cycle = [mu1, mu2, mu3, mu4, mu1]
    T = [frozenset({1, 2, 4}), frozenset({2, 3, 5}),
         frozenset({1, 3, 4}), frozenset({2, 3, 5})]
    X = set(cycle[:4])
    first_six = {("c", "b", NULL, NULL, "a"), ("c", NULL, "b", NULL, "a"),
                 (NULL, "c", NULL, "b", "a"), (NULL, NULL, "c", "b", "a"),
                 (NULL, "c", "a", "b", NULL), (NULL, "a", "c", "b", NULL)}
    mu_star = ("c", NULL, NULL, "b", "a")
    claimed_core = first_six | {mu_star}

    # the 8 completions of the rankings below the null object
    tails1 = [("a", "b"), ("b", "a")]
    tails4 = [("a", "c"), ("c", "a")]
    tails5 = [("b", "c"), ("c", "b")]
    completions = list(product(tails1, tails4, tails5))

    for t1, t4, t5 in completions:
        profile = (("c", NULL) + t1,
                   ("c", "a", "b", NULL),
                   ("c", "a", "b", NULL),
                   ("b", NULL) + t4,
                   ("a", NULL) + t5)
        P = Problem(agents, objects, owners, profile)
        assert len(P.allocations) == 136 and len(P.coalitions) == 31
        label = " | ".join(">".join(r) for r in profile)

        core = P.exclusion_core()
        assert core == claimed_core, f"A1 failed at {label}: {sorted(core)}"

        for k in range(4):
            dominators = {nu for nu in P.allocations
                          if P.exclusion_dominates(nu, cycle[k])}
            assert dominators == {cycle[k + 1]}, f"A2 (uniqueness) failed, k={k + 1}"
            assert P.exclusion_blocks(T[k], cycle[k], cycle[k + 1]), \
                f"A2 (T_k blocks) failed, k={k + 1}"
            assert P.post_blocking(T[k], cycle[k], cycle[k + 1]) == cycle[k + 1], \
                f"A2 (post-blocking) failed, k={k + 1}"

        assert P.Omega(T[0], mu1) == frozenset(objects), "A3 failed for T_1"
        assert P.Omega(T[1], mu2) == frozenset(objects), "A3 failed for T_2"

        assert set(P.external_stability_failures(core)) == X, "A4 failed"

        reach = P.can_reach_core(core)
        assert set(P.allocations) - reach == X, "A5 failed"

        outcomes = {P.extended_sttc(tuple([NULL] * 5), od)
                    for od in permutations(agents)}
        assert outcomes == first_six, f"A6 failed: {sorted(outcomes)}"

    print("Part A (Example 8)")
    print(f"  completions checked: {len(completions)}/8, "
          f"each with 136 allocations and 31 coalitions")
    print("  A1 exclusion core = the seven listed allocations: verified")
    print("  A2 mu^{k+1} is the unique dominator of mu^k; T_k blocks; "
          "post-blocking = mu^{k+1}: verified")
    print("  A3 Omega(T_1|mu^1) = Omega(T_2|mu^2) = O: verified")
    print("  A4 X is not dominated by the exclusion core: verified")
    print("  A5 the exclusion core is reachable exactly from allocations outside X: "
          "verified")
    print("  A6 extended STTC outcomes from mu^null (120 orders) = first six: "
          "verified")


# -------------------------------------------------------------------- Part B
def part_b():
    agents, objects = (1, 2, 3), ("a", "b")
    N = frozenset(agents)
    owner_sets = [frozenset(c) for r in (1, 2, 3) for c in combinations(agents, r)]
    structures = [dict(zip(objects, s)) for s in product(owner_sets, repeat=2)
                  if any(2 <= len(x) < len(N) for x in s)]
    assert len(structures) == 33
    orders = list(permutations(objects + (NULL,)))
    problems = 0
    failures_ext = []
    for owners in structures:
        for profile in product(orders, repeat=3):
            problems += 1
            P = Problem(agents, objects, owners, profile)
            core = P.exclusion_core()
            reach = P.can_reach_core(core)
            assert reach == set(P.allocations), \
                f"B1 failed: owners={owners}, profile={profile}"
            undominated = P.external_stability_failures(core)
            if undominated and not failures_ext:
                failures_ext.append((owners, profile, undominated[0], core))
    assert failures_ext, "B2 failed: external stability held in every problem"
    owners, profile, mu, core = failures_ext[0]
    print("Part B (three agents, two objects, a properly co-owned object)")
    print(f"  endowment structures: {len(structures)}, problems checked: {problems}")
    print("  B1 a self-contained exclusion-blocking path to the exclusion core "
          "exists from every allocation: verified")
    print("  B2 the exclusion core need not be externally stable; for example:")
    print("     owner sets: " + ", ".join(f"S^{o}={set(s)}" for o, s in owners.items()))
    print("     profile:    " + " | ".join(">".join(r) for r in profile))
    print(f"     {fmt(mu)} is not dominated by any of "
          + ", ".join(fmt(m) for m in sorted(core)))


# -------------------------------------------------------------------- Part C
def part_c():
    agents, objects = (1, 2, 3), ("a", "b")
    owners = {"a": {1, 2}, "b": {1, 2, 3}}
    orders = list(permutations(objects + (NULL,)))
    profiles = 0
    for profile in product(orders, repeat=3):
        profiles += 1
        P = Problem(agents, objects, owners, profile)
        assert len(P.allocations) == 13
        core = P.exclusion_core()

        def pareto_dominates(sigma, mu):
            """Return whether sigma Pareto dominates mu."""
            weakly_better = all(
                not P.prefers(i, mu[i - 1], sigma[i - 1])
                for i in agents
            )
            strictly_better = any(
                P.prefers(i, sigma[i - 1], mu[i - 1])
                for i in agents
            )
            return weakly_better and strictly_better

        def pareto_efficient(mu):
            """Return whether no allocation Pareto dominates mu."""
            return not any(
                pareto_dominates(sigma, mu)
                for sigma in P.allocations
            )

        def A_nonempty(mu):
            return any(P.prefers(1, sg[0], mu[0]) and P.prefers(2, sg[1], mu[1])
                       for sg in P.allocations)

        for mu in P.allocations:
            characterized = pareto_efficient(mu) and not (mu[2] == "a" and A_nonempty(mu))
            assert (mu in core) == characterized, \
                f"C1 failed: profile={profile}, mu={fmt(mu)}"
        assert not P.external_stability_failures(core), f"C2 failed: profile={profile}"
        assert P.can_reach_core(core) == set(P.allocations), \
            f"C3 failed: profile={profile}"
    assert profiles == 216
    print("Part C (Example 9)")
    print(f"  preference profiles checked: {profiles}/216, each with 13 allocations")
    print("  C1 direct exclusion core = characterization (4): verified")
    print("  C2 external stability: verified")
    print("  C3 a self-contained exclusion-blocking path to the exclusion core "
          "exists from every allocation: verified")


if __name__ == "__main__":
    part_a()
    part_b()
    part_c()
    print("All checks passed.")

